Flow morphology and patterns in porous media convection: A persistent homology analysis

Convective mixing in porous media is crucial in both geophysical and industrial fields, spanning applications ranging from carbon dioxide sequestration to geothermal energy extraction. Key processes are affected by convective heat transport or diffusion of chemical species in porous formations. Intense convection flow and mixing create complex, dynamic patterns that are difficult to predict and measure. The present work focuses on the use of topological data analysis, in particular, the measures emerging from the growing field of persistent homology (PH), to quantify these patterns. These measures are objective and quantify structures across all temperature or concentration values simultaneously. These techniques, when applied to classical porous media setups, such as one-sided and Rayleigh-B\'enard flow configurations, provide new insights into the system's structure, flow patterns, and macroscopic mixing properties. Using large datasets we make publicly available, comprising original simulations as well as those presented in previous works, we correlate the behaviour of the heat transport rate (quantified by the Nusselt number) with the evolution of the flow structures (quantified by the PH measures). Finally, we provide a detailed analysis of the flow evolution over a wide range of governing parameters, namely the Rayleigh-Darcy number and the domain size.

==> anc/captions_movies.txt <==
Caption for Movie S1
Visual interpretation of the threshold-dependent field. 2D example illustrating PDs for a function (temperature) of two spatial coordinates, x and y. The temperature distribution (left panel) is relative to a chosen temperature threshold indicated at top.  The light-blue areas are the ones where the tempearute is less than the specified threshold value. Right panels: PDs corresponding to $\beta_0$ (components, top) and to $\beta_1$ (holes, bottom). Here the threshold value is indicated by the black dashed line. The distribution shown is obtained from simulation C5.

Caption for Movie S2
Examples of time-dependent temperature fields taken near the upper wall (z=0.998) for the A simulations (with the exception of A6, the domain size of which is too large to be shown to scale). The full domain size is shown.


==> anc/compute_PD_sample.py <==
#!/usr/bin/env python3
# Input dir2/datas/top_f_1.txt is the top-plane scalar temperature field data for time frame t=0.1 in A1 simulations.
# out-prefix is the output filename/path base; this script writes <out-prefix>_B0_PD.csv and <out-prefix>_B1_PD.csv.
"""
Simple script: compute persistence diagrams (B0, B1) with periodic boundary
conditions. No postprocessing or averaging. Prints time for persistence computation.

Usage:
  python compute_pd_periodic_simple.py
  python compute_pd_periodic_simple.py --input dir2/datas/top_f_1.txt --out-prefix pd1
"""
import argparse
import os
import time

import numpy as np
import gudhi
import pandas as pd

SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))
BASE_DIR = os.path.dirname(SCRIPT_DIR)


def main():
    parser = argparse.ArgumentParser(description="Compute periodic PDs (B0, B1); no postprocessing; print timing.")
    parser.add_argument("--input", default=os.path.join(BASE_DIR, "dir2", "datas", "top_f_1.txt"),
                        help="Path to 2D scalar field (comma-separated text).")
    parser.add_argument("--out-prefix", default=None,
                        help="Output CSV prefix (default: same dir as script, name from input).")
    parser.add_argument("--nx", type=int, default=768, help="Grid rows.")
    parser.add_argument("--ny", type=int, default=768, help="Grid columns.")
    args = parser.parse_args()

    path_in = args.input if os.path.isabs(args.input) else os.path.join(BASE_DIR, args.input)
    if not os.path.isfile(path_in):
        raise SystemExit(f"Input file not found: {path_in}")

    out_prefix = args.out_prefix
    if out_prefix is None:
        out_prefix = os.path.join(SCRIPT_DIR, "pd_periodic")

    print("Loading field...")
    datas = np.loadtxt(path_in, delimiter=",", dtype=np.float64)
    flat_cells = (-np.reshape(datas, (args.nx * args.ny, 1))).flatten()

    print("Computing persistence (periodic cubical complex)...")
    t0 = time.perf_counter()
    pcc = gudhi.PeriodicCubicalComplex(
        dimensions=[args.nx, args.ny],
        top_dimensional_cells=flat_cells,
        periodic_dimensions=[True, True],
    )
    pcc.persistence(homology_coeff_field=2, min_persistence=0)
    B0 = pcc.persistence_intervals_in_dimension(0)
    B1 = pcc.persistence_intervals_in_dimension(1)
    t1 = time.perf_counter()
    elapsed = t1 - t0
    print(f"  Time for persistence (build + compute): {elapsed:.3f} s")

    B0_births = np.array([-item[0] for item in B0])
    B0_deaths = np.array([-item[1] if not np.isinf(item[1]) else 0.0 for item in B0])
    B1_births = np.array([-item[0] for item in B1])
    B1_deaths = np.array([-item[1] if not np.isinf(item[1]) else 0.0 for item in B1])

    out_b0 = f"{out_prefix}_B0_PD.csv"
    out_b1 = f"{out_prefix}_B1_PD.csv"
    pd.DataFrame({"birth": B0_births, "death": B0_deaths}).to_csv(out_b0, index=False)
    pd.DataFrame({"birth": B1_births, "death": B1_deaths}).to_csv(out_b1, index=False)
    print(f"Wrote {out_b0} and {out_b1}")


if __name__ == "__main__":
    main()

